Inference with the Upper Confidence Bound Algorithm

In this paper, we discuss the asymptotic behavior of the Upper Confidence Bound (UCB) algorithm in the context of multiarmed bandit problems and discuss its implication in downstream inferential tasks. While inferential tasks become challenging when data is collected in a sequential manner, we argue that this problem can be alleviated when the sequential algorithm at hand satisfies certain stability property. This notion of stability is motivated from the seminal work of Lai and Wei (1982). Our first main result shows that such a stability property is always satisfied for the UCB algorithm, and as a result the sample means for each arm are asymptotically normal. Next, we examine the stability properties of the UCB algorithm when the number of arms $K$ is allowed to grow with the number of arm pulls $T$. We show that in such a case the arms are stable when $\frac{\log K}{\log T} \rightarrow 0$, and the number of near-optimal arms are large.

==> plots-and-codes/ucb-stability-plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "1346083d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ECB Simulation Progress: 100%|█████████████| 5000/5000 [00:16<00:00, 302.65it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ECB execution time: 16.53 seconds\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "UCB Simulation Progress: 100%|█████████████| 5000/5000 [00:19<00:00, 253.18it/s]\n",
      "/var/folders/kc/bsxv4hyn11s39gynyl4bzt9c0000gn/T/ipykernel_52067/1937361259.py:137: UserWarning: \n",
      "\n",
      "`distplot` is a deprecated function and will be removed in seaborn v0.14.0.\n",
      "\n",
      "Please adapt your code to use either `displot` (a figure-level function with\n",
      "similar flexibility) or `histplot` (an axes-level function for histograms).\n",
      "\n",
      "For a guide to updating your code to use the new functions, please see\n",
      "https://gist.github.com/mwaskom/de44147ed2974457ad6372750bbe5751\n",
      "\n",
      "  sns.distplot(data, hist=True, kde=True, label=f\"{algorithm_name} Least-square\", color=sns.color_palette()[0], kde_kws={'linewidth': 3.0})\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "UCB execution time: 19.75 seconds\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/kc/bsxv4hyn11s39gynyl4bzt9c0000gn/T/ipykernel_52067/1937361259.py:137: UserWarning: \n",
      "\n",
      "`distplot` is a deprecated function and will be removed in seaborn v0.14.0.\n",
      "\n",
      "Please adapt your code to use either `displot` (a figure-level function with\n",
      "similar flexibility) or `histplot` (an axes-level function for histograms).\n",
      "\n",
      "For a guide to updating your code to use the new functions, please see\n",
      "https://gist.github.com/mwaskom/de44147ed2974457ad6372750bbe5751\n",
      "\n",
      "  sns.distplot(data, hist=True, kde=True, label=f\"{algorithm_name} Least-square\", color=sns.color_palette()[0], kde_kws={'linewidth': 3.0})\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ECB Summary:\n",
      "Mean arm 2 ratio: 0.4972\n",
      "Std arm 2 ratio: 0.3859\n",
      "\n",
      "UCB Summary:\n",
      "Mean arm 2 ratio: 0.5017\n",
      "Std arm 2 ratio: 0.1117\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from scipy.stats import norm\n",
    "import time\n",
    "from tqdm import tqdm\n",
    "\n",
    "# Set random seed for reproducibility\n",
    "np.random.seed(1234)\n",
    "\n",
    "# Trial repetitions and trial size\n",
    "R = 5000 # Number of repeat\n",
    "T = 1000 # Total number of arm-pulls\n",
    "K = 2\n",
    "ECB_epsilon = 0.1\n",
    "\n",
    "# Reward and noise parameters\n",
    "noise_param = 1.0\n",
    "reward_means = np.array([0.3, 0.3])\n",
    "reward_vars = np.array([1/(2*noise_param + 1.0)] * K)\n",
    "\n",
    "# Prior parameters\n",
    "mu0 = 0.4\n",
    "var0 = 1/(2*noise_param + 1.0)\n",
    "\n",
    "# Epsilon-greedy policy\n",
    "def ECB(mu_post, var_post, epsilon=ECB_epsilon):\n",
    "    use_cb = np.random.binomial(1, 1.0-epsilon)\n",
    "    if use_cb:\n",
    "        arm = np.argmax(mu_post)\n",
    "    else:\n",
    "        arm = np.random.choice(range(K))\n",
    "    return arm\n",
    "\n",
    "# Gather data for ECB\n",
    "ecb_least_squares_errors = []\n",
    "ecb_arm2_ratios = []\n",
    "\n",
    "# Start the timer for ECB\n",
    "ecb_start_time = time.time()\n",
    "\n",
    "# Use tqdm for the progress bar\n",
    "for r in tqdm(range(R), desc=\"ECB Simulation Progress\"):\n",
    "    mu_post = np.repeat(mu0, K)\n",
    "    var_post = np.repeat(var0, K)\n",
    "\n",
    "    rewards = []\n",
    "    arms_selected = []\n",
    "\n",
    "    for t in range(T):\n",
    "        if t < K:\n",
    "            arm = t\n",
    "        else:\n",
    "            arm = ECB(mu_post, var_post, epsilon=ECB_epsilon)\n",
    "\n",
    "        reward = 2*np.random.beta(noise_param, noise_param) - 1.0 + reward_means[arm]\n",
    "\n",
    "        new_var = 1.0 / (1.0 / var_post[arm] + 1.0 / reward_vars[arm])\n",
    "        mu_post[arm] = (mu_post[arm] / var_post[arm] + reward / reward_vars[arm]) * new_var\n",
    "        var_post[arm] = new_var\n",
    "\n",
    "        rewards.append(reward)\n",
    "        arms_selected.append(arm)\n",
    "\n",
    "    # Compute least squares estimator for arm 2 (index 1)\n",
    "    rewards_arm_2 = np.array([rewards[i] for i in range(T) if arms_selected[i] == 1])\n",
    "    n_arm_2 = len(rewards_arm_2)\n",
    "    ecb_arm2_ratios.append(n_arm_2 / T)\n",
    "    if n_arm_2 > 0:\n",
    "        least_squares_estimate = np.mean(rewards_arm_2)\n",
    "        true_mean = reward_means[1]\n",
    "        std_error = np.std(rewards_arm_2) / np.sqrt(n_arm_2)\n",
    "        standardized_error = (least_squares_estimate - true_mean) / std_error\n",
    "        ecb_least_squares_errors.append(standardized_error)\n",
    "\n",
    "# End the timer for ECB\n",
    "ecb_end_time = time.time()\n",
    "\n",
    "# Calculate the execution time for ECB\n",
    "ecb_execution_time = ecb_end_time - ecb_start_time\n",
    "print(f\"ECB execution time: {ecb_execution_time:.2f} seconds\")\n",
    "\n",
    "# UCB algorithm\n",
    "def UCB(t, n_a, X_a):\n",
    "    return X_a + np.sqrt(2 * np.log(t) / n_a)\n",
    "\n",
    "# Gather data for UCB\n",
    "ucb_least_squares_errors = []\n",
    "ucb_arm2_ratios = []\n",
    "\n",
    "# Start the timer for UCB\n",
    "ucb_start_time = time.time()\n",
    "\n",
    "# Use tqdm for the progress bar\n",
    "for r in tqdm(range(R), desc=\"UCB Simulation Progress\"):\n",
    "    rewards = []\n",
    "    arms_selected = []\n",
    "    n_a = np.zeros(K)\n",
    "    X_a = np.zeros(K)\n",
    "\n",
    "    for t in range(T):\n",
    "        if t < K:\n",
    "            arm = t\n",
    "        else:\n",
    "            ucb_values = UCB(t, n_a, X_a)\n",
    "            arm = np.argmax(ucb_values)\n",
    "\n",
    "        reward = 2*np.random.beta(noise_param, noise_param) - 1.0 + reward_means[arm]\n",
    "\n",
    "        n_a[arm] += 1\n",
    "        X_a[arm] = ((n_a[arm] - 1) * X_a[arm] + reward) / n_a[arm]\n",
    "\n",
    "        rewards.append(reward)\n",
    "        arms_selected.append(arm)\n",
    "\n",
    "    # Compute least squares estimator for arm 2 (index 1)\n",
    "    rewards_arm_2 = np.array([rewards[i] for i in range(T) if arms_selected[i] == 1])\n",
    "    n_arm_2 = len(rewards_arm_2)\n",
    "    ucb_arm2_ratios.append(n_arm_2 / T)\n",
    "    if n_arm_2 > 0:\n",
    "        least_squares_estimate = np.mean(rewards_arm_2)\n",
    "        true_mean = reward_means[1]\n",
    "        std_error = np.std(rewards_arm_2) / np.sqrt(n_arm_2)\n",
    "        standardized_error = (least_squares_estimate - true_mean) / std_error\n",
    "        ucb_least_squares_errors.append(standardized_error)\n",
    "\n",
    "# End the timer for UCB\n",
    "ucb_end_time = time.time()\n",
    "\n",
    "# Calculate the execution time for UCB\n",
    "ucb_execution_time = ucb_end_time - ucb_start_time\n",
    "print(f\"UCB execution time: {ucb_execution_time:.2f} seconds\")\n",
    "\n",
    "# Plotting function\n",
    "def plot_density(data, algorithm_name, filename):\n",
    "    plt.figure(figsize=(8, 8))\n",
    "    sns.distplot(data, hist=True, kde=True, label=f\"{algorithm_name} Least-square\", color=sns.color_palette()[0], kde_kws={'linewidth': 3.0})\n",
    "\n",
    "    x = np.linspace(-3.5, 3.5, 1000)\n",
    "    y = norm.pdf(x)\n",
    "    plt.plot(x, y, label=\"Standard-Gaussian\", color=sns.color_palette()[1], linewidth=3.0)\n",
    "\n",
    "    plt.legend(fontsize=18, loc='upper right')\n",
    "    plt.title(f'Density plot of standardized error ({algorithm_name})', fontsize=24)\n",
    "    plt.xlabel('Standardized Error', fontsize=22)\n",
    "    plt.ylabel('Density', fontsize=22)\n",
    "    plt.xlim(-3.5, 3.5)\n",
    "    plt.tight_layout()\n",
    "    \n",
    "    plt.savefig(filename, format='pdf', dpi=300, bbox_inches='tight')\n",
    "\n",
    "    \n",
    "    plt.show()\n",
    "\n",
    "# Plot density for ECB\n",
    "plot_density(ecb_least_squares_errors, \"ECB\", \"ecb_density_plot.pdf\")\n",
    "\n",
    "# Plot density for UCB\n",
    "plot_density(ucb_least_squares_errors, \"UCB\", \"ucb_density_plot.pdf\")\n",
    "\n",
    "# Print summary statistics\n",
    "print(\"ECB Summary:\")\n",
    "print(f\"Mean arm 2 ratio: {np.mean(ecb_arm2_ratios):.4f}\")\n",
    "print(f\"Std arm 2 ratio: {np.std(ecb_arm2_ratios):.4f}\")\n",
    "\n",
    "print(\"\\nUCB Summary:\")\n",
    "print(f\"Mean arm 2 ratio: {np.mean(ucb_arm2_ratios):.4f}\")\n",
    "print(f\"Std arm 2 ratio: {np.std(ucb_arm2_ratios):.4f}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "30d3702b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

